Bell nonlocality with a single shot

In order to reject the local hidden variables hypothesis, the usefulness of a Bell inequality can be quantified by how small a p-value it will give for a physical experiment. Here we show that to obtain a small expected p-value it is sufficient to have a large gap between the local and Tsirelson bounds of the Bell inequality, when it is formulated as a nonlocal game. We develop an algorithm for transforming an arbitrary Bell inequality into an equivalent nonlocal game with the largest possible gap, and show its results for the CGLMP and $I_{nn22}$ inequalities. We present explicit examples of Bell inequalities with gap arbitrarily close to one, and show that this makes it possible to reject local hidden variables with arbitrarily small p-value in a single shot, without needing to collect statistics. We also develop an algorithm for calculating local bounds of general Bell inequalities which is significantly faster than the na\"ive approach, which may be of independent interest.

==> anc/local_bound.c <==
//compile with gcc -O2 local_bound.c -o local_bound -fopenmp
#include <stdio.h>
#include <stdlib.h>

unsigned long int oa;
unsigned long int ob;
unsigned long int ia;
unsigned long int ib;
unsigned long int normalisation;

unsigned long int int_pow(int n, int exp) //fucking C doesn't provide a power function for integers
{
    unsigned long int result = 1;
	for (int i=0; i<exp; i++)
      result *= n;
    return result;
}

void integer_digits(unsigned long int* digits,unsigned long int n,unsigned long int b,unsigned long int d) //produces d least significat digits of integer n in base b
{
    while (n > 0)
    {
      d--;
      digits[d] = n%b;
      n /= b;
    }
    while (d > 0)
    {
      d--;
      digits[d] = 0;
    }
}


char* chshq(int d) //produces the predicate of the chshq game with d inputs and outputs
{
  oa = d;
  ob = d;
  ia = d;
  ib = d;
  normalisation = d*d;
  char* M = malloc(oa*ob*ia*ib *sizeof(char));
  if(M == NULL || oa*ob*ia*ib == 0)
  {
    printf("Error: not enough memory.\n");
    exit(-1);
  }
  for (int a=0; a<oa; a++)
  {
    for (int b=0; b<ob; b++)
    {
      for (int x=0; x<ia; x++)
      {
        for (int y=0; y<ib; y++)
        {
          M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 0;
          if ((a + b + x*y)%d == 0)
            M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 1;
        }
      }
    }      
  }
  return M;
}

char* ffl(int n) //produces the predicate of n parallel repetitions of the ffl game
{
  oa = int_pow(2,n);
  ob = int_pow(2,n);
  ia = int_pow(2,n);
  ib = int_pow(2,n);
  normalisation = int_pow(3,n);
  char* M = malloc(oa*ob*ia*ib *sizeof(char));
  if(M == NULL || oa*ob*ia*ib == 0)
  {
    printf("Error: not enough memory.\n");
    exit(-1);
  }
  for (int a=0; a<oa; a++)
  {
    for (int b=0; b<ob; b++)
    {
      unsigned long int a_vector[n];
      integer_digits(a_vector,a,2,n);
      unsigned long int b_vector[n];
      integer_digits(b_vector,b,2,n);
      for (int x=0; x<ia; x++)
      {
        for (int y=0; y<ib; y++)
        {
          M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 0;
          unsigned long int x_vector[n];
          integer_digits(x_vector,x,2,n);
          unsigned long int y_vector[n];
          integer_digits(y_vector,y,2,n);
          int distribution = 0;
          for (int i=0; i<n;i++)
            distribution += x_vector[i]*y_vector[i];
          if (distribution == 0)
          {
            int victories = 0;
            for (int i=0; i<n;i++)
              if ( (a_vector[i] || x_vector[i]) != (b_vector[i] || y_vector[i] ))
                victories++;
            if (victories == n)
              M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 1;
          }
        }
      }
    }      
  }
  return M;
}

char* chsh(int n) //produces the predicate of n parallel repetitions of the chsh game
{
  oa = int_pow(2,n);
  ob = int_pow(2,n);
  ia = int_pow(2,n);
  ib = int_pow(2,n);
  normalisation = ia*ib;
  char* M = malloc(oa*ob*ia*ib *sizeof(char));
  if(M == NULL || oa*ob*ia*ib == 0)
  {
    printf("Error: not enough memory.\n");
    exit(-1);
  }
  for (int a=0; a<oa; a++)
  {
    for (int b=0; b<ob; b++)
    {
      unsigned long int a_vector[n];
      integer_digits(a_vector,a,2,n);
      unsigned long int b_vector[n];
      integer_digits(b_vector,b,2,n);
      for (int x=0; x<ia; x++)
      {
        for (int y=0; y<ib; y++)
        {
          unsigned long int x_vector[n];
          integer_digits(x_vector,x,2,n);
          unsigned long int y_vector[n];
          integer_digits(y_vector,y,2,n);
          int victories = 0;
          for (int i=0; i<n;i++)
            if ( (a_vector[i]+b_vector[i])%2 == x_vector[i]*y_vector[i] )
              victories++;
          if (victories == n)
            M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 1; //C doesn't really have support for multidimensional arrays,
          else                                      //so I have to do this index juggling. Think of it as
            M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 0; //M[a][b][x][y] in column-major order
        }
      }
    }      
  }
  return M;
}

char* magic_square(int n) //produces the predicate of n parallel repetitions of the magic square game
{
  oa = int_pow(4,n);
  ob = int_pow(4,n);
  ia = int_pow(3,n);
  ib = int_pow(3,n);
  normalisation = ia*ib;
  char* M = malloc(oa*ob*ia*ib *sizeof(char));
  if(M == NULL || oa*ob*ia*ib == 0)
  {
    printf("Error: not enough memory.\n");
    exit(-1);
  }
  for (int a=0; a<oa; a++)
  {
    for (int b=0; b<ob; b++)
    {
      unsigned long int a_digits[2*n];
      integer_digits(a_digits,a,2,2*n);
      unsigned long int b_digits[2*n];
      integer_digits(b_digits,b,2,2*n);
      unsigned long int a_matrix[3][n];
      unsigned long int b_matrix[3][n];
      for (int j=0; j<n;j++)
      {
        a_matrix[0][j] = a_digits[j];
        a_matrix[1][j] = a_digits[j+n];
        a_matrix[2][j] = (a_digits[j] + a_digits[j+n])%2;
        b_matrix[0][j] = b_digits[j];
        b_matrix[1][j] = b_digits[j+n];
        b_matrix[2][j] = (b_digits[j] + b_digits[j+n]+1)%2;
      }
      for (int x=0; x<ia; x++)
      {
        for (int y=0; y<ib; y++)
        {
          unsigned long int x_vector[n];
          integer_digits(x_vector,x,3,n);
          unsigned long int y_vector[n];
          integer_digits(y_vector,y,3,n);
          int victories = 0;
          for (int i=0; i<n;i++)
            if (a_matrix[y_vector[i]][i] == b_matrix[x_vector[i]][i])
              victories++;
          if (victories == n)
            M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 1; //C doesn't really have support for multidimensional arrays,
          else                                      //so I have to do this index juggling. Think of it as
            M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 0; //M[a][b][x][y] in column-major order
        }
      }
    }      
  }
  return M;
}

int main()
{
  char* M = chsh(3);
//  char* M = magic_square(2);
//  char* M = ffl(3);
//  char* M = chshq(11);
  int score = -2147483648; //smallest representable number in 32 bits
  unsigned long int num_strategies = int_pow(ob,ib);
  if (num_strategies == 0)
  {
    printf("Error: number of strategies larger than 2^64-1.\n");
    exit(-1);
  }
  #pragma omp parallel for reduction(max:score) //openmp command for making a parallel for taking the max of the results
  for (unsigned long int strategy=0; strategy<num_strategies; strategy++)
  {
    unsigned long int bob_strategy[ib];
    integer_digits(bob_strategy,strategy,ob,ib); //to save memory we generate bob's strategies on the fly
    char Malice[oa*ia];
    for (int a=0; a<oa; a++) //now we generate the conditional functional for Alice for this strategy of Bob
    {
      for (int x=0; x<ia; x++)
      {
        Malice[a + oa*x] = 0;
        for (int y=0; y<ib; y++)
          Malice[a + oa*x] += M[a+bob_strategy[y]*oa + oa*ob*x + oa*ob*ia*y];
      }
    }
    for (int x=0; x<ia; x++) //we take the maximum of each column and save it in the first row
      for (int a=1; a<oa; a++)    
        if (Malice[a + oa*x] > Malice[oa*x])
          Malice[oa*x] = Malice[a + oa*x];
    int temp_score = 0;
    for (int x=0; x<ia; x++) //now the sum of the first row is the score Alice and Bob get
      temp_score += Malice[oa*x]; 
    if (temp_score > score)  //we compute the cumulative maximum
      score = temp_score;
  }
  printf("%d/%lu\n",score,normalisation);
  free(M);
  return 0;
}





==> anc/see_saw.c <==
//compile with gcc -O2 see_saw.c -o see_saw -fopenmp
#include <stdio.h>
#include <stdlib.h>
#include <time.h>

unsigned long int oa;
unsigned long int ob;
unsigned long int ia;
unsigned long int ib;

unsigned long int int_pow(int n, int exp) //fucking C doesn't provide a power function for integers
{
    unsigned long int result = 1;
	for (int i=0; i<exp; i++)
      result *= n;
    return result;
}

void integer_digits(int* digits, int n,int b,int d) //produces d least significat digits of integer n in base b
{
  for (int i=0;i<d;i++)
  {
    digits[d-1-i] = n%b;
	n /= b;
  }
}

short int* chsh(int n) //produces the predicate of n parallel repetitions of the chsh game
{
  oa = int_pow(2,n);
  ob = int_pow(2,n);
  ia = int_pow(2,n);
  ib = int_pow(2,n);
  short int* M = malloc(oa*ob*ia*ib *sizeof(short int));
  if(M == NULL || oa*ob*ia*ib == 0)
  {
    printf("Error: not enough memory.\n");
    exit(-1);
  }
  for (int a=0; a<oa; a++)
  {
    for (int b=0; b<ob; b++)
    {
      int a_vector[n];
      integer_digits(a_vector,a,2,n);
      int b_vector[n];
      integer_digits(b_vector,b,2,n);
      for (int x=0; x<ia; x++)
      {
        for (int y=0; y<ib; y++)
        {
          int x_vector[n];
          integer_digits(x_vector,x,2,n);
          int y_vector[n];
          integer_digits(y_vector,y,2,n);
          int victories = 0;
          for (int i=0; i<n;i++)
            if ( (a_vector[i]+b_vector[i])%2 == x_vector[i]*y_vector[i] )
              victories++;
          if (victories == n)
            M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 1; //C doesn't really have support for multidimensional arrays,
          else                                      //so I have to do this index juggling. Think of it as
            M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 0; //M[a][b][x][y] in column-major order
        }
      }
    }      
  }
  return M;
}

short int* magic_square(int n) //produces the predicate of n parallel repetitions of the magic square game
{
  oa = int_pow(4,n);
  ob = int_pow(4,n);
  ia = int_pow(3,n);
  ib = int_pow(3,n);
  short int* M = malloc(oa*ob*ia*ib *sizeof(short int));
  if(M == NULL || oa*ob*ia*ib == 0)
  {
    printf("Error: not enough memory.\n");
    exit(-1);
  }
  for (int a=0; a<oa; a++)
  {
    for (int b=0; b<ob; b++)
    {
      int a_digits[2*n];
      integer_digits(a_digits,a,2,2*n);
      int b_digits[2*n];
      integer_digits(b_digits,b,2,2*n);
      int a_matrix[3][n];
      int b_matrix[3][n];
      for (int j=0; j<n;j++)
      {
        a_matrix[0][j] = a_digits[j];
        a_matrix[1][j] = a_digits[j+n];
        a_matrix[2][j] = (a_digits[j] + a_digits[j+n])%2;
        b_matrix[0][j] = b_digits[j];
        b_matrix[1][j] = b_digits[j+n];
        b_matrix[2][j] = (b_digits[j] + b_digits[j+n]+1)%2;
      }
      for (int x=0; x<ia; x++)
      {
        for (int y=0; y<ib; y++)
        {
          int x_vector[n];
          integer_digits(x_vector,x,3,n);
          int y_vector[n];
          integer_digits(y_vector,y,3,n);
          int victories = 0;
          for (int i=0; i<n;i++)
            if (a_matrix[y_vector[i]][i] == b_matrix[x_vector[i]][i])
              victories++;
          if (victories == n)
            M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 1; //C doesn't really have support for multidimensional arrays,
          else                                      //so I have to do this index juggling. Think of it as
            M[a + oa*b + oa*ob*x + oa*ob*ia*y] = 0; //M[a][b][x][y] in column-major order
        }
      }
    }      
  }
  return M;
}

int main()
{
  srand((unsigned int)time(NULL));
  short int* M = chsh(4);
//  short int* M = magic_square(4);
  int score = -2147483648; //smallest representable number in 32 bits
  const int num_iterations = int_pow(10,7);
  #pragma omp parallel for reduction(max:score) //openmp command for making a parallel for taking the max of the results
  for (int iter=0; iter<num_iterations; iter++)
  {
    short int alice_strategy[ia]; 
    short int bob_strategy[ib];    //generate a random strategy for bob
    for (int y=0; y<ib; y++) 
    {
      bob_strategy[y] = rand()%ob;
    }
    for (int step=0; step<5; step++) //now we do the actual see_saw; in my tests 5 steps were always enough
    {
      short int Malice[oa*ia];       //now we generate the conditional functional for Alice for this strategy of Bob
      for (int a=0; a<oa; a++) 
      {
        for (int x=0; x<ia; x++)
        {
          Malice[a + oa*x] = 0;
          for (int y=0; y<ib; y++)
            Malice[a + oa*x] += M[a + oa*bob_strategy[y] + oa*ob*x + oa*ob*ia*y];
        }
      }
      for (int x=0; x<ia; x++)  //now we compute the optimal strategy for Alice
      {                         //by taking the index of the maximum of each column 
        alice_strategy[x] = 0;
        for (int a=1; a<oa; a++)    
          if (Malice[a + oa*x] > Malice[oa*x])
          {
            Malice[oa*x] = Malice[a + oa*x];
            alice_strategy[x] = a;
          }
      }
      short int Mbob[ob*ib];       //now we generate the conditional functional for Bob for this strategy of Alice
      for (int b=0; b<ob; b++) 
      {
        for (int y=0; y<ib; y++)
        {
          Mbob[b + ob*y] = 0;
          for (int x=0; x<ia; x++)
            Mbob[b + ob*y] += M[alice_strategy[x] + oa*b + oa*ob*x + oa*ob*ia*y];
        }
      }
      for (int y=0; y<ib; y++)//now we compute the optimal strategy for Bob
      {                       //by taking the index of the maximum of each column 
        bob_strategy[y] = 0;
        for (int b=1; b<ob; b++)    
          if (Mbob[b + ob*y] > Mbob[ob*y])
          {
            Mbob[ob*y] = Mbob[b + ob*y];
            bob_strategy[y] = b;
          }
      }
    }
    int temp_score = 0;      //now we compute the score these strategies give us
    for (int x=0; x<ia; x++)
      for (int y=0; y<ib; y++)
        temp_score += M[alice_strategy[x] + oa*bob_strategy[y] + oa*ob*x + oa*ob*ia*y];
    if (temp_score > score)  //we compute the cumulative maximum
      score = temp_score;
  }
  printf("%d/%lu\n",score,ia*ib);
  free(M);
  return 0;
}






==> anc/shot.py <==
import numpy as np
import cvxpy as cvx
#cvxpy can be installed with the command pip3 install cvxpy

def corr2fp(C):
	"""Convert a Bell functional from correlator to full probability notation."""
	oa = 2
	ob = 2
	ia = C.shape[0]-1
	ib = C.shape[1]-1
	M = np.zeros((oa,ob,ia,ib))
	for a in range(oa):
		for b in range(ob):
			for x in range(ia):
				for y in range(ib):
					M[a,b,x,y] = (-1)**(a^b)*C[x+1,y+1]
	if ia == ib:	#if the Bell functional is symmetric we can do this nicer treatment of the marginals
		for a in range(oa):
			for b in range(ob):
				for x in range(ia):
					M[a,b,x,x] += (-1)**a*C[x+1,0]
				for y in range(ib):
					M[a,b,y,y] += (-1)**b*C[0,y+1]
	else:			#otherwise we play it safe and put all the marginals in the setting 0
		for a in range(oa):
			for b in range(ob):
				for x in range(ia):
					M[a,b,x,0] += (-1)**a*C[x+1,0]
				for y in range(ib):
					M[a,b,0,y] += (-1)**b*C[0,y+1]
	return M

def inn22(n):
	"""Generate inn22 Bell functional with n inputs. The local bound is 1 + n(n-1)/2."""
	C = np.zeros((n+1,n+1))
	for x in range(n):
		for y in range(n):
			if x+y <= n-1:
				C[x+1,y+1] = -1
			elif x+y == n:
				C[x+1,y+1] = 1
	C[0,1] = -(n-2)
	C[0,2:n+1] = -np.arange(n-2,-1,-1)
	C[:,0] = C[0,:]
	return corr2fp(C)

def cglmp(d):
	"""Generate CGLMP nonlocal game. The local bound is 3/4."""
	oa = d
	ob = d
	ia = 2
	ib = 2
	V = np.zeros((oa,ob,ia,ib))
	for a in range(oa):
		for b in range(ob):
			for x in range(ia):
				for y in range(ib):
					for k in range(d):
						V[a,b,x,y] += (1-k/(d-1))*int( (a-b)%d == ((-1)**(x^y)*k + x*y)%d )
	V /= 4
	return V

def cglmp_det(d):
	"""Generate CGLMP nonlocal game with deterministic predicate. The local bound is 3/4."""
	oa = d
	ob = d
	ia = 2
	ib = 2
	V = np.zeros((oa,ob,ia,ib))
	for a in range(oa):
		for b in range(ob):
			for x in range(ia):
				for y in range(ib):
					V[a,b,x,y] += int( (-1)**(x^y)*(a-b) >= x*y )
	V /= 4
	return V


def ns_constraints(dims):
	"""Generate no-signalling constraints for scenario dims=[oa,ob,ia,ib]."""
	[oa,ob,ia,ib] = dims
	pA = np.zeros((oa,ia,ib,oa,ob,ia,ib))
	for a in range(oa):
		for b in range(ob):
			for x in range(ia):
				for y in range(ib):
					pA[a,x,y,a,b,x,y] = 1

	nsA = np.zeros(((oa-1)*ia*(ib-1),oa,ob,ia,ib))
	for a in range(oa-1):
		for x in range(ia):
			for y in range(ib-1):
				nsA[a*ia*(ib-1) + x*(ib-1) + y,:,:,:,:] = pA[a,x,y,:,:,:,:]-pA[a,x,y+1,:,:,:,:]

	pB = np.zeros((ob,ia,ib,oa,ob,ia,ib))
	for a in range(oa):
		for b in range(ob):
			for x in range(ia):
				for y in range(ib):
					pB[b,x,y,a,b,x,y] = 1

	nsB = np.zeros(((ob-1)*ib*(ia-1),oa,ob,ia,ib))
	for b in range(ob-1):
		for y in range(ib):
			for x in range(ia-1):
				nsB[b*ib*(ia-1) + y*(ia-1) + x,:,:,:,:] = pB[b,x,y,:,:,:,:]-pB[b,x+1,y,:,:,:,:]

	return nsA,nsB

def optimise_ns(M):
	"""Optimise the Bell functional M over the no-signalling constraints."""
	[oa,ob,ia,ib] = np.shape(M)
	alpha_init = np.zeros((ia,ib))
	beta_init = np.zeros((ia,ib))
	for x in range(ia):
		for y in range(ib):
			alpha_init[x,y] = -np.min(M[:,:,x,y])
			beta_init[x,y]  =  np.max(M[:,:,x,y])

	print("Initial α+β:", np.sum(alpha_init+beta_init))

	[nsA, nsB] = ns_constraints([oa,ob,ia,ib])
	num_nsA = nsA.shape[0]
	num_nsB = nsB.shape[0]
	
	gammaA = cvx.Variable(num_nsA)
	gammaB = cvx.Variable(num_nsB)
	M = M.reshape((oa*ob,ia*ib))
	for i in range(num_nsA):
		M += gammaA[i]*nsA[i,:,:,:,:].reshape((oa*ob,ia*ib))
	for i in range(num_nsB):
		M += gammaB[i]*nsB[i,:,:,:,:].reshape((oa*ob,ia*ib))

	alpha = cvx.Variable((ia,ib))
	beta = cvx.Variable((ia,ib))
	constraints = []
	for x in range(ia):
		for y in range(ib):
			constraints += [  M[:,x*ib + y] <= beta[x,y] ]
			constraints += [ -M[:,x*ib + y] <= alpha[x,y] ]

	objective = cvx.Minimize( cvx.sum(alpha+beta) )
	prob = cvx.Problem(objective, constraints)
	maximal_gap = prob.solve()
	constraints += [ cvx.sum(alpha+beta) == maximal_gap ]
	objective = cvx.Maximize( cvx.sum(alpha) )
	prob = cvx.Problem(objective, constraints)
	maximal_alpha = prob.solve()
	print("Final   α+β:", np.sum(alpha.value)+np.sum(beta.value))
	return M.value.reshape((oa,ob,ia,ib))

def optimise_ts(M):
	"""Applies optimal translation and scaling to Bell functional M."""
	[oa,ob,ia,ib] = np.shape(M)
	V = np.zeros((oa,ob,ia,ib))
	mu = np.zeros((ia,ib))
	for x in range(ia):
		for y in range (ib):
			M[:,:,x,y] -= np.min(M[:,:,x,y])
			mu[x,y] = np.max(M[:,:,x,y])
			if mu[x,y] >= np.max(M)*10**(-5):
				V[:,:,x,y] = M[:,:,x,y]/mu[x,y]
	M /= np.sum(mu)
	mu /= np.sum(mu)
	return M #,V,mu

def optimal_game(M):
	"""Generates the optimal nonlocal game equivalent to Bell functional M."""
	return optimise_ts(optimise_ns(M))


def local_bound(M):
	"""Computes local bound of Bell functional M"""
	[oa,ob,ia,ib] = np.shape(M)
	if ob**ib >= oa**ia + 1: #Bob is the one with fewer strategies
		M = M.transpose(2,3,0,1)
		[oa,ob,ia,ib] = np.shape(M)
	Malice = np.zeros((oa,ia))
	bob = strategy(ob,ib)
	score = np.min(M)*ia*ib #looks weird, but we have to make sure the initial score is not higher than the local bound
	for i in range(ob**ib):
		Malice = np.zeros((oa,ia))
		for y in range(ib):
			Malice += M[:,bob.index[y],:,y]
		temp_score = np.sum(np.max(Malice,0))
		if temp_score >= score + 1e-5:
			score = temp_score
		bob.increase(ob,ib)
	return score

class strategy:
	def __init__(self,ob,ib):         
		self.index = np.zeros(ib,dtype = np.int16)

	def increase(self,ob,ib):
		for i in range(ib-1,-1,-1):
			self.index[i] +=1
			if self.index[i] == ob:
				self.index[i] = 0
			else:
				break

def magic_square(n):
	"""Generates the predicate of n parallel repetitions of the magic square game."""
	[oa,ob,ia,ib] = [4**n,4**n,3**n,3**n]
	V = np.zeros((oa,ob,ia,ib))
	for a in range(oa):
		for b in range(ob):
			a_matrix = np.reshape(binary(a,2*n),(2,n))
			a_matrix = np.block([[a_matrix],[np.sum(a_matrix,axis=0)%2]])
			b_matrix = np.reshape(binary(b,2*n),(2,n))
			b_matrix = np.block([[b_matrix],[(np.sum(b_matrix,axis=0)+1)%2]])
			for x in range(ia):
				for y in range(ib):
					x_vector = ternary(x,n)
					y_vector = ternary(y,n)
					victories = 0
					for i in range(n):
						if (a_matrix[y_vector[i],i] == b_matrix[x_vector[i],i]):
							victories += 1
					if victories == n:
						V[a,b,x,y] = 1
	return V

def chsh(n):
	"""Generates the predicate of n parallel repetitions of the chsh game."""
	[oa,ob,ia,ib] = [2**n,2**n,2**n,2**n]
	V = np.zeros((oa,ob,ia,ib))
	for a in range(oa):
		for b in range(ob):
			a_vector = binary(a,n)
			b_vector = binary(b,n)
			for x in range(ia):
				for y in range(ib):
					x_vector = binary(x,n)
					y_vector = binary(y,n)
					victories = 0
					for i in range(n):
						if ((a_vector[i]+b_vector[i])%2==x_vector[i]*y_vector[i]):
							victories += 1
					if victories == n:
						V[a,b,x,y] = 1
	return V

def binary(n,bits):
	"""Convert integer n to binary with bits bits."""
	return [ (n>>k)&1 for k in range(bits-1,-1,-1)]

def ternary(n,trits):
	"""Convert integer n to ternary with trits trits."""
	ternary = []
	for i in range(trits):
		ternary.append(n % 3)
		n //= 3
	return ternary[::-1]

